Analysis of A Splitting Approach for the Parallel Solution of Linear Systems on GPU Cards

We discuss an approach for solving sparse or dense banded linear systems ${\bf A} {\bf x} = {\bf b}$ on a Graphics Processing Unit (GPU) card. The matrix ${\bf A} \in {\mathbb{R}}^{N \times N}$ is possibly nonsymmetric and moderately large; i.e., $10000 \leq N \leq 500000$. The ${\it split\ and\ parallelize}$ (${\tt SaP}$) approach seeks to partition the matrix ${\bf A}$ into diagonal sub-blocks ${\bf A}_i$, $i=1,\ldots,P$, which are independently factored in parallel. The solution may choose to consider or to ignore the matrices that couple the diagonal sub-blocks ${\bf A}_i$. This approach, along with the Krylov subspace-based iterative method that it preconditions, are implemented in a solver called ${\tt SaP::GPU}$, which is compared in terms of efficiency with three commonly used sparse direct solvers: ${\tt PARDISO}$, ${\tt SuperLU}$, and ${\tt MUMPS}$. ${\tt SaP::GPU}$, which runs entirely on the GPU except several stages involved in preliminary row-column permutations, is robust and compares well in terms of efficiency with the aforementioned direct solvers. In a comparison against Intel's ${\tt MKL}$, ${\tt SaP::GPU}$ also fares well when used to solve dense banded systems that are close to being diagonally dominant. ${\tt SaP::GPU}$ is publicly available and distributed as open source under a permissive BSD3 license.

==> Data/csvimport.m <==
function varargout = csvimport( fileName, varargin )
% CSVIMPORT reads the specified CSV file and stores the contents in a cell array or matrix
%
% The file can contain any combination of text & numeric values. Output data format will vary
% depending on the exact composition of the file data.
%
% CSVIMPORT( fileName ):         fileName     -  String specifying the CSV file to be read. Set to
%                                                [] to interactively select the file.
%
% CSVIMPORT( fileName, ... ) : Specify a list of options to be applied when importing the CSV file.
%                              The possible options are:
%                                delimiter     - String to be used as column delimiter. Default
%                                                value is , (comma)
%                                columns       - String or cell array of strings listing the columns
%                                                from which data is to be extracted. If omitted data
%                                                from all columns in the file is imported. If file
%                                                does not contain a header row, the columns
%                                                parameter can be a numeric array listing column
%                                                indices from which data is to be extracted.
%                                outputAsChar  - true / false value indicating whether the data
%                                                should be output as characters. If set to false the
%                                                function attempts to convert each column into a
%                                                numeric array, it outputs the column as characters
%                                                if conversion of any data element in the column
%                                                fails. Default value is false.
%                                uniformOutput - true / false value indicating whether output can be
%                                                returned without encapsulation in a cell array.
%                                                This parameter is ignored if the columns / table
%                                                cannot be converted into a matrix.
%                                noHeader      - true / false value indicating whether the CSV
%                                                file's first line contains column headings. Default
%                                                value is false.
%                                ignoreWSpace  - true / false value indicating whether to ignore
%                                                leading and trailing whitespace in the column
%                                                headers; ignored if noHeader is set to true.
%                                                Default value is false.
%
% The parameters must be specified in the form of param-value pairs, parameter names are not
% case-sensitive and partial matching is supported.
%
% [C1 C2 C3] = CSVIMPORT( fileName, 'columns', {'C1', 'C2', C3'}, ... )
%   This form returns the data from columns in output variables C1, C2 and C3 respectively, the
%   column names are case-sensitive and must match a column name in the file exactly. When fetching
%   data in column mode the number of output columns must match the number of columns to read or it
%   must be one. In the latter case the data from the columns is returned as a single cell matrix.
%
% [C1 C2 C3] = CSVIMPORT( fileName, 'columns', [1, 3, 4], ,'noHeader', true, ... )
%   This form returns the data from columns in output variables C1, C2 and C3 respectively, the
%   columns parameter must contain the column indices when the 'noHeader' option is set to true.

%
% Notes:  1. Function has not been tested on badly formatted CSV files.
%         2. Created using R2007b but has been tested on R2006b.
%
% Revisions:
%   04/28/2009: Corrected typo in an error message
%               Added igonoreWSpace option
%   08/16/2010: Replaced calls to str2num with str2double, the former uses eval leading to unwanted
%               side effects if cells contain text with function names
%

if ( nargin == 0 ) || isempty( fileName )
  [fileName filePath] = uigetfile( '*.csv', 'Select CSV file' );
  if isequal( fileName, 0 )
    return;
  end
  fileName = fullfile( filePath, fileName );
else
  if ~ischar( fileName )
    error( 'csvimport:FileNameError', 'The first argument to %s must be a valid .csv file', ...
      mfilename );
  end
end

%Setup default values
p.delimiter       = ',';
p.columns         = [];
p.outputAsChar    = false;
p.uniformOutput   = true;
p.noHeader        = false;
p.ignoreWSpace    = false;

validParams     = {     ...
  'delimiter',          ...
  'columns',            ...
  'outputAsChar',       ...
  'uniformOutput',      ...
  'noHeader',           ...
  'ignoreWSpace'        ...
  };

%Parse input arguments
if nargin > 1
  if mod( numel( varargin ), 2 ) ~= 0
    error( 'csvimport:InvalidInput', ['All input parameters after the fileName must be in the ' ...
      'form of param-value pairs'] );
  end
  params  = lower( varargin(1:2:end) );
  values  = varargin(2:2:end);

  if ~all( cellfun( @ischar, params ) )
    error( 'csvimport:InvalidInput', ['All input parameters after the fileName must be in the ' ...
      'form of param-value pairs'] );
  end

  lcValidParams   = lower( validParams );
  for ii =  1 : numel( params )
    result        = strmatch( params{ii}, lcValidParams );
    %If unknown param is entered ignore it
    if isempty( result )
      continue
    end
    %If we have multiple matches make sure we don't have a single unambiguous match before throwing
    %an error
    if numel( result ) > 1
      exresult    = strmatch( params{ii}, validParams, 'exact' );
      if ~isempty( exresult )
        result    = exresult;
      else
        %We have multiple possible matches, prompt user to provide an unambiguous match
        error( 'csvimport:InvalidInput', 'Cannot find unambiguous match for parameter ''%s''', ...
          varargin{ii*2-1} );
      end
    end
    result      = validParams{result};
    p.(result)  = values{ii};
  end
end

%Check value attributes
if isempty( p.delimiter ) || ~ischar( p.delimiter )
  error( 'csvimport:InvalidParamType', ['The ''delimiter'' parameter must be a non-empty ' ...
    'character array'] );
end
if isempty( p.noHeader ) || ~islogical( p.noHeader ) || ~isscalar( p.noHeader )
  error( 'csvimport:InvalidParamType', ['The ''noHeader'' parameter must be a non-empty ' ...
    'logical scalar'] );
end
if ~p.noHeader
  if ~isempty( p.columns )
    if ~ischar( p.columns ) && ~iscellstr( p.columns )
      error( 'csvimport:InvalidParamType', ['The ''columns'' parameter must be a character array ' ...
        'or a cell array of strings for CSV files containing column headers on the first line'] );
    end
    if p.ignoreWSpace
      p.columns = strtrim( p.columns );
    end
  end
else
  if ~isempty( p.columns ) && ~isnumeric( p.columns )
    error( 'csvimport:InvalidParamType', ['The ''columns'' parameter must be a numeric array ' ...
      'for CSV files containing column headers on the first line'] );
  end
end
if isempty( p.outputAsChar ) || ~islogical( p.outputAsChar ) || ~isscalar( p.outputAsChar )
  error( 'csvimport:InvalidParamType', ['The ''outputAsChar'' parameter must be a non-empty ' ...
    'logical scalar'] );
end
if isempty( p.uniformOutput ) || ~islogical( p.uniformOutput ) || ~isscalar( p.uniformOutput )
  error( 'csvimport:InvalidParamType', ['The ''uniformOutput'' parameter must be a non-empty ' ...
    'logical scalar'] );
end

%Open file
[fid msg] = fopen( fileName, 'rt' );
if fid == -1
  error( 'csvimport:FileReadError', 'Failed to open ''%s'' for reading.\nError Message: %s', ...
    fileName, msg );
end

colMode         = ~isempty( p.columns );
if ischar( p.columns )
  p.columns     = cellstr( p.columns );
end
nHeaders        = numel( p.columns );

if colMode
  if ( nargout > 1 ) && ( nargout ~= nHeaders )
    error( 'csvimport:NumOutputs', ['The number of output arguments must be 1 or equal to the ' ...
      'number of column names when fetching data for specific columns'] );
  end
end

%Read first line and determine number of columns in data
rowData         = fgetl( fid );
rowData         = regexp( rowData, p.delimiter, 'split' );
nCols           = numel( rowData );

%Check whether all specified columns are present if used in column mode and store their indices
if colMode
  if ~p.noHeader
    if p.ignoreWSpace
      rowData     = strtrim( rowData );
    end
    colIdx        = zeros( 1, nHeaders );
    for ii = 1 : nHeaders
      result      = strmatch( p.columns{ii}, rowData );
      if isempty( result )
        fclose( fid );
        error( 'csvimport:UnknownHeader', ['Cannot locate column header ''%s'' in the file ' ...
          '''%s''. Column header names are case sensitive.'], p.columns{ii}, fileName );
      elseif numel( result ) > 1
        exresult  = strmatch( p.columns{ii}, rowData, 'exact' );
        if numel( exresult ) == 1
          result  = exresult;
        else
          warning( 'csvimport:MultipleHeaderMatches', ['Column header name ''%s'' matched ' ...
            'multiple columns in the file, only the first match (C:%d) will be used.'], ...
            p.columns{ii}, result(1) );
        end
      end
      colIdx(ii)  = result(1);
    end
  else
    colIdx        = p.columns(:);
    if max( colIdx ) > nCols
      fclose( fid );
      error( 'csvimport:BadIndex', ['The specified column index ''%d'' exceeds the number of ' ...
        'columns (%d) in the file'], max( colIdx ), nCols );
    end
  end
end

%Calculate number of lines
pos             = ftell( fid );
if pos == -1
  msg = ferror( fid );
  fclose( fid );
  error( 'csvimport:FileQueryError', 'FTELL on file ''%s'' failed.\nError Message: %s', ...
    fileName, msg );
end
data            = fread( fid );
nLines          = numel( find( data == sprintf( '\n' ) ) ) + 1;
%Reposition file position indicator to beginning of second line
if fseek( fid, pos, 'bof' ) ~= 0
  msg = ferror( fid );
  fclose( fid );
  error( 'csvimport:FileSeekError', 'FSEEK on file ''%s'' failed.\nError Message: %s', ...
    fileName, msg );
end

data            = cell( nLines, nCols );
data(1,:)       = rowData;
emptyRowsIdx    = [];
%Get data for remaining rows
for ii = 2 : nLines
  rowData       = fgetl( fid );
  if isempty( rowData )
    emptyRowsIdx = [emptyRowsIdx(:); ii];
    continue
  end
  rowData       = regexp( rowData, p.delimiter, 'split' );
  nDataElems    = numel( rowData );
  if nDataElems < nCols
    warning( 'csvimport:UnevenColumns', ['Number of data elements on line %d (%d) differs from ' ...
      'that on the first line (%d). Data in this line will be padded.'], ii, nDataElems, nCols );
    rowData(nDataElems+1:nCols) = {''};
  elseif nDataElems > nCols
    warning( 'csvimport:UnevenColumns', ['Number of data elements on line %d (%d) differs from ' ...
      'that one the first line (%d). Data in this line will be truncated.'], ii, nDataElems, nCols );
    rowData     = rowData(1:nCols);
  end
  data(ii,:)    = rowData;
end
%Close file handle
fclose( fid );
data(emptyRowsIdx,:)   = [];

%Process data for final output
uniformOutputPossible  = ~p.outputAsChar;
if p.noHeader
  startRowIdx          = 1;
else
  startRowIdx          = 2;
end
if ~colMode
  if ~p.outputAsChar
    %If we're not outputting the data as characters then try to convert each column to a number
    for ii = 1 : nCols
      colData     = cellfun( @str2double, data(startRowIdx:end,ii), 'UniformOutput', false );
      %If any row contains an entry that cannot be converted to a number then return the whole
      %column as a char array
      if ~any( cellfun( @isnan, colData ) )
        if ~p.noHeader
          data(:,ii)= cat( 1, data(1,ii), colData{:} );
        else
          data(:,ii)= colData;
        end
      end
    end
  end
  varargout{1}    = data;
else
  %In column mode get rid of the headers (if present)
  data            = data(startRowIdx:end,colIdx);
  if ~p.outputAsChar
    %If we're not outputting the data as characters then try to convert each column to a number
    for ii = 1 : nHeaders
      colData     = cellfun( @str2double, data(:,ii), 'UniformOutput', false );
      %If any row contains an entry that cannot be converted to a number then return the whole
      %column as a char array
      if ~any( cellfun( @isnan, colData ) )
        data(:,ii)= colData;
      else
        %If any column cannot be converted to a number then we cannot convert the output to an array
        %or matrix i.e. uniform output is not possible
        uniformOutputPossible = false;
      end
    end
  end
  if nargout == nHeaders
    %Loop through each column and convert to matrix if possible
    for ii = 1 : nHeaders
      if p.uniformOutput && ~any( cellfun( @ischar, data(:,ii) ) )
        varargout{ii} = cell2mat( data(:,ii) );
      else
        varargout{ii} = data(:,ii);
      end
    end
  else
    %Convert entire table to matrix if possible
    if p.uniformOutput && uniformOutputPossible
      data        =  cell2mat( data );
    end
    varargout{1}  = data;
  end
end


==> Data/krylovProfiling.m <==
clear
kryProfMat = csvread('krylovProfiling.csv');

[nrows,ncols] = size(kryProfMat);

totTime = zeros(nrows, 1);
totTime(:, 1) = (kryProfMat(:, 6));

spmvTime = zeros(nrows, 1);
spmvTime(:, 1) = (kryProfMat(:, 3));

sweepTime = zeros(nrows, 1);
sweepTime(:, 1) = (kryProfMat(:, 4));

otherTime = zeros(nrows, 1);
otherTime(:, 1) = (kryProfMat(:, 5));

ratios = zeros(nrows, 3);

for i = 1:nrows
    ratios(i, 1) = spmvTime(i, 1) / totTime(i, 1);
    ratios(i, 2) = sweepTime(i, 1) / totTime(i, 1);
    ratios(i, 3) = otherTime(i, 1) / totTime(i, 1);
end

figure(1);
boxplot(ratios,'Labels',{' SPMV ', ' Prec. Solve ', ' Other '});
ylabel('Run Time Percentage');
print('../Figs/krylovProfiling','-dpng','-r300');


==> Data/profileSaP.m <==
clear
rawData = csvimport('profilingSaP05082015.csv');
%dataSaP = csvread('profilingSaP05082015.csv');
[nrowsRaw,ncolsRaw] = size(rawData);
bMat = zeros(nrowsRaw-1,11);% there is a header that exaplains what each column is
nIters = zeros(nrowsRaw-1,1);% number of iterations
for i=1:nrowsRaw-1
    % picking up T-DB
    bMat(i,1) = rawData{i+1,12};
end

for i=1:nrowsRaw-1
    % picking up T-CM
    bMat(i,2) = rawData{i+1,13};
end

for i=1:nrowsRaw-1
    % picking up T-Drop
    bMat(i,3) = rawData{i+1,14};
end

for i=1:nrowsRaw-1
    % picking up T-DTransfer
    bMat(i,4) = rawData{i+1,15};
end

for i=1:nrowsRaw-1
    % picking up T-Asmbl
    bMat(i,5) = rawData{i+1,16};
end

for i=1:nrowsRaw-1
    % picking up T-BC
    bMat(i,6) = rawData{i+1,18};
end

for i=1:nrowsRaw-1
    % picking up T-LU
    bMat(i,7) = rawData{i+1,19};
end

for i=1:nrowsRaw-1
    % picking up T-SPK
    bMat(i,8) = rawData{i+1,21};
end

for i=1:nrowsRaw-1
    % picking up T-LUrdcd
    bMat(i,9) = rawData{i+1,22};
end

for i=1:nrowsRaw-1
    % picking up nIters
    nIters(i,1) = rawData{i+1,25};
end

for i=1:nrowsRaw-1
    % picking up T-Kryl
    bMat(i,10) = rawData{i+1,26};
end

for i=1:nrowsRaw-1
    % picking up T-Total
    bMat(i,11) = rawData{i+1,27};
end

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%% Prep work
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
cMat = bMat(:,1:10);
dMat = bMat(:,1:10);
[rows,cols] = size(cMat);

for j=1:rows
    dMat(j,10)  = sum(cMat(j,1:9));
end

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%% work on times that include Krylov solve %%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
for j=1:cols
    cMat(:,j) = (100*cMat(:,j))./bMat(:,11);
end

%%%%% do the plotting %%%%
cMat(cMat==0)=NaN;
figure(1);
boxplot(cMat,'Labels',{' DB ', ' CM ', ' Drop ', ' DTrsf ', ' Asmbl ', ' BC ', ' LU ', ' SPK ', ' LUrdcd ', ' Kry '});
ylabel('Distribution of run time percentage', 'FontSize', 15);
set(gca, 'FontSize', 13);
print('../Figs/profileSaP_All_NEW','-dpng','-r300');

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%% work on times that don't include Krylov solve %%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
for j=1:cols-1
    dMat(:,j) = (100*dMat(:,j))./dMat(:,10);
end

%%%%% get some info about solution paths %%%%
nTestsWithDB     = sum(dMat(:, 1)>0);
nTestsWithCM     = sum(dMat(:, 2)>0);
nTestsWithDrop   = sum(dMat(:, 3)>0);
nTestsWithDTrans = sum(dMat(:, 4)>0); % sanity check, all should have this
nTestsWithAsmbl  = sum(dMat(:, 5)>0);
nTestsWithBC     = sum(dMat(:, 6)>0);
nTestsWithLU     = sum(dMat(:, 7)>0);
nTestsWithSPIKE  = sum(dMat(:, 8)>0);
nTestsWithLUrdcd = sum(dMat(:, 9)>0);
nTestsWithKry    = sum(dMat(:,10)>0);

%%%%% do the plotting %%%%
dMat(dMat==0)=NaN;
figure(2);
boxplot(dMat(:,1:9),'Labels',{' DB ', ' CM ', ' Drop ', ' DTrsf ', ' Asmbl ', ' BC ', ' LU ', ' SPK ', ' LUrdcd '});
print('../Figs/profileSaP_noKryl_NEW','-dpng','-r300');


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%% other statistical information %%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
medianDBinclusiveKryl      = median(cMat(find(cMat(:, 1)>0), 1));
medianCMinclusiveKryl      = median(cMat(find(cMat(:, 2)>0), 2));
medianDropOffinclusiveKryl = median(cMat(find(cMat(:, 3)>0), 3));
medianDTransinclusiveKryl  = median(cMat(find(cMat(:, 4)>0), 4));
medianAsmblinclusiveKryl   = median(cMat(find(cMat(:, 5)>0), 5));
medianBCinclusiveKryl      = median(cMat(find(cMat(:, 6)>0), 6));
medianLUinclusiveKryl      = median(cMat(find(cMat(:, 7)>0), 7));
medianSPIKEinclusiveKryl   = median(cMat(find(cMat(:, 8)>0), 8));
medianLUrdcdinclusiveKryl  = median(cMat(find(cMat(:, 9)>0), 9));
medianKryinclusiveKryl     = median(cMat(find(cMat(:,10)>0),10));

medianDBexclusiveKryl      = median(dMat(find(dMat(:, 1)>0), 1));
medianCMexclusiveKryl      = median(dMat(find(dMat(:, 2)>0), 2));
medianDropOffexclusiveKryl = median(dMat(find(dMat(:, 3)>0), 3));
medianDTransexclusiveKryl  = median(dMat(find(dMat(:, 4)>0), 4));
medianAsmblexclusiveKryl   = median(dMat(find(dMat(:, 5)>0), 5));
medianBCexclusiveKryl      = median(dMat(find(dMat(:, 6)>0), 6));
medianLUexclusiveKryl      = median(dMat(find(dMat(:, 7)>0), 7));
medianSPIKEexclusiveKryl   = median(dMat(find(dMat(:, 8)>0), 8));
medianLUrdcdexclusiveKryl  = median(dMat(find(dMat(:, 9)>0), 9));

medValues = [ medianDBinclusiveKryl, medianCMinclusiveKryl, medianDTransinclusiveKryl, medianDropOffinclusiveKryl, medianAsmblinclusiveKryl, ...
    medianBCinclusiveKryl, medianLUinclusiveKryl, medianSPIKEinclusiveKryl, medianLUrdcdinclusiveKryl,medianKryinclusiveKryl; ...
    medianDBexclusiveKryl, medianCMexclusiveKryl, medianDTransexclusiveKryl, medianDropOffexclusiveKryl, medianAsmblexclusiveKryl, ...
    medianBCexclusiveKryl, medianLUexclusiveKryl, medianSPIKEexclusiveKryl, medianLUrdcdexclusiveKryl, -1.0];
csvwrite('medianValsTemp.txt',medValues);


% median number of iterations when SPIKE is used/not used:
medianItCountWithSPIKE    = median(nIters(cMat(:,8)>0,1));
medianItCountWithoutSPIKE = median(nIters(isnan(cMat(:,8)),1));


==> Data/sprsSolvComp.m <==
clear
format long
sprsSolvrMat = csvread('sparseSolverComparison05072015.csv');

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%% Info about the coefficient matrices used
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
dimN_Vec = sprsSolvrMat(:,1);
medianN = median(dimN_Vec);

NNZ_Vec  = sprsSolvrMat(:,2);
medianNNZ = median(NNZ_Vec);

figure(1);

subplot(2,2,1);
boxplot(dimN_Vec,'orientation', 'horizontal','widths',0.3);
ylim([0.75 1.25]);
xlabel('Spread of N.', 'FontSize', 12);
set(gca, 'FontSize', 13);

subplot(2,2,2);
boxplot(NNZ_Vec,'orientation', 'horizontal','widths',0.3);
ylim([0.75 1.25]);
xlabel('Spread of nnz.', 'FontSize', 12);
set(gca, 'FontSize', 13);

subplot(2,2,3);
boxplot(dimN_Vec,'orientation', 'horizontal','widths',0.3);
xlim([0 250000]);
ylim([0.75 1.25]);
xlabel('Spread of N - Z. in.', 'FontSize', 12);
set(gca, 'FontSize', 13);

subplot(2,2,4);
boxplot(NNZ_Vec,'orientation', 'horizontal','widths',0.3);
xlim([0 8500000]);
ylim([0.75 1.25]);
xlabel('Spread of nnz - Z. in.', 'FontSize', 12);
set(gca, 'FontSize', 13);

print('../Figs/infoBenchmarkMatrices_NEW','-dpng','-r300');

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%% Count number of failures
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
failsSaP = nnz(sprsSolvrMat(:,3)<0);
failsPar = nnz(sprsSolvrMat(:,4)<0);
failsSLU = nnz(sprsSolvrMat(:,5)<0);
failsMUM = nnz(sprsSolvrMat(:,6)<0);

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%% Who's better than whom?
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
reductionFactor = 1.0;
SaP_BT_Pardiso = sum((sprsSolvrMat(:,3)>0) & (reductionFactor*sprsSolvrMat(:,3)<=sprsSolvrMat(:,4)));
Pardiso_BT_SaP = sum((sprsSolvrMat(:,4)>0) & (reductionFactor*sprsSolvrMat(:,3)> sprsSolvrMat(:,4)));
SaP_BT_SuperLU = sum((sprsSolvrMat(:,3)>0) & (reductionFactor*sprsSolvrMat(:,3)<=sprsSolvrMat(:,5)));
SuperLU_BT_SaP = sum((sprsSolvrMat(:,5)>0) & (reductionFactor*sprsSolvrMat(:,3)> sprsSolvrMat(:,5)));
SaP_BT_MUMPS   = sum((sprsSolvrMat(:,3)>0) & (reductionFactor*sprsSolvrMat(:,3)<=sprsSolvrMat(:,6)));
MUMPS_BT_SaP   = sum((sprsSolvrMat(:,6)>0) & (reductionFactor*sprsSolvrMat(:,3)> sprsSolvrMat(:,6)));

Pardiso_BT_SuperLU = sum((sprsSolvrMat(:,4)>0) & (sprsSolvrMat(:,4)<=sprsSolvrMat(:,5)));
SuperLU_BT_Pardiso = sum((sprsSolvrMat(:,5)>0) & (sprsSolvrMat(:,4)> sprsSolvrMat(:,5)));
Pardiso_BT_MUMPS   = sum((sprsSolvrMat(:,4)>0) & (sprsSolvrMat(:,4)<=sprsSolvrMat(:,6)));
MUMPS_BT_Pardiso   = sum((sprsSolvrMat(:,6)>0) & (sprsSolvrMat(:,4)> sprsSolvrMat(:,6)));

SuperLU_BT_MUMPS = sum((sprsSolvrMat(:,5)>0) & (sprsSolvrMat(:,5)<=sprsSolvrMat(:,6)));
MUMPS_BT_SuperLU = sum((sprsSolvrMat(:,6)>0) & (sprsSolvrMat(:,5)> sprsSolvrMat(:,6)));

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%% Get statistical data
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
[nrows,ncols] = size(sprsSolvrMat);

healthySaP_Pardiso = SaP_BT_Pardiso + Pardiso_BT_SaP;
healthySaP_SuperLU = SaP_BT_SuperLU + SuperLU_BT_SaP;
healthySaP_MUMPS   = SaP_BT_MUMPS + MUMPS_BT_SaP;

healthyPardiso_SuperLU = Pardiso_BT_SuperLU + SuperLU_BT_Pardiso;
healthyPardiso_MUMPS   = Pardiso_BT_MUMPS + MUMPS_BT_Pardiso;

healthySuperLU_MUMPS = SuperLU_BT_MUMPS + MUMPS_BT_SuperLU;

maxHealtyTests = healthySaP_Pardiso;
if maxHealtyTests < healthySaP_SuperLU
    maxHealtyTests = healthySaP_SuperLU;
end
if maxHealtyTests < healthySaP_MUMPS
    maxHealtyTests = healthySaP_MUMPS;
end
statsResults = NaN(maxHealtyTests, 3);

%%%%%%%%%%%%%%%%%%%%%% work on Pardiso %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
SaP_Pardiso = zeros(nrows,2);
SaP_Pardiso(:,1) = (sprsSolvrMat(:,3));
SaP_Pardiso(:,2) = (sprsSolvrMat(:,4));

nEvents = 0;
valid = -1;
value = -1;
for i=1:nrows
    [valid, value] = statisticalMeasure(SaP_Pardiso(i,1), SaP_Pardiso(i,2), 1);
    if valid==1
        nEvents = nEvents+1;
        statsResults(nEvents,1) = value;
    end
end

%%%%%%%%%%%%%%%%%%%%%% work on SuperLU %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
SaP_SuperLU = zeros(nrows,2);
SaP_SuperLU(:,1) = (sprsSolvrMat(:,3));
SaP_SuperLU(:,2) = (sprsSolvrMat(:,5));

nEvents = 0;
valid = -1;
value = -1;
for i=1:nrows
    [valid, value] = statisticalMeasure(SaP_SuperLU(i,1), SaP_SuperLU(i,2), 1);
    if valid==1
        nEvents = nEvents+1;
        statsResults(nEvents,2) = value;
    end
end

%%%%%%%%%%%%%%%%%%%%%% work on MUMPS %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
SaP_MUMPS = zeros(nrows,2);
SaP_MUMPS(:,1) = (sprsSolvrMat(:,3));
SaP_MUMPS(:,2) = (sprsSolvrMat(:,6));

nEvents = 0;
valid = -1;
value = -1;
for i=1:nrows
    [valid, value] = statisticalMeasure(SaP_MUMPS(i,1), SaP_MUMPS(i,2), 1);
    if valid==1
        nEvents = nEvents+1;
        statsResults(nEvents,3) = value;
    end
end

%%%%%%%%%%%%%%%%%% Plot results, other postprocessing %%%%%%%%%%%%%%%%%%%%
medianInfo = nanmedian(statsResults);

figure(2);
boxplot(statsResults,'Labels',{' SaP vs. Pardiso ', ' SaP vs. SuperLU ', ' SaP vs. MUMPS '});
ylabel('Run Time: log2 performance metric', 'FontSize', 15);
set(gca, 'FontSize', 13);
print('../Figs/perfStatSpreadLOG2_NEW','-dpng','-r300');
% This does not shows the outliers
%boxplot(statsResults,'symbol','','Labels',{' SaP vs. Pardiso ', ' SaP vs. SuperLU ', ' SaP vs. MUMPS '});
%ylim([-11,7]);

% This shows well the outliers
% boxplot(statsResults,'Labels',{' SaP vs. Pardiso ', ' SaP vs. SuperLU ', ' SaP vs. MUMPS '});
% ylim([-80,275]);







==> Data/statAlsysCM.m <==
clear;
dataMat = csvimport('cmTimingAllTests.csv');

%%%%%%%%%%%%% some parameters %%%%%%%%%%%%%%%%%%%%%%%%
cutOffNNZ = 7800000; 
cutOffNdim = 215000;
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

[nrowsFake,ncols] = size(dataMat);
nrows = nrowsFake-1; % there is a header that exaplains what each column is

matDimensions = zeros(nrows,1);
nnz           = zeros(nrows,1);

SaP_CM_HB = zeros(nrows,1);
MC60_HB   = zeros(nrows,1);

SaP_CM_Time = zeros(nrows,1);
MC60_Time   = zeros(nrows,1);

for i=1:nrows
    matDimensions(i,1) = dataMat{i+1,2};
end

for i=1:nrows
    nnz(i,1) = dataMat{i+1,3};
end

for i=1:nrows
    SaP_CM_HB(i,1) = dataMat{i+1,4};
end

for i=1:nrows
    MC60_HB(i,1) = dataMat{i+1,5};
end

for i=1:nrows
    SaP_CM_Time(i,1) = dataMat{i+1,6};
end

for i=1:nrows
    MC60_Time(i,1) = dataMat{i+1,7};
end



%%%%%%%%%%%%%%%%%%%%%% statistical analysis %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
statAnalysisResults = zeros(nrows,2);

%%%%%%%%%%%%%%%%%%%%%% work on HB %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
nEvents = 0;
valid = -1;
value = -1;
for i=1:nrows
    [valid, value] = statisticalMeasure(SaP_CM_HB(i,1), MC60_HB(i,1), 3);
    if valid==1
        nEvents = nEvents+1;
        statAnalysisResults(nEvents,1) = value;
    end
end
medianAll_HB = median(statAnalysisResults(:,1));

%%%%%%%%%%%%%%%%%%%%%% work on Time %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
nEvents = 0;
valid = -1;
value = -1;
for i=1:nrows
    [valid, value] = statisticalMeasure(SaP_CM_Time(i,1), MC60_Time(i,1), 1);
    if valid==1
        nEvents = nEvents+1;
        statAnalysisResults(nEvents,2) = value;
    end
end
medianAll_Time = median(statAnalysisResults(:,2));

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%% work on large matrices %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

nLargeNDIM_Matrices = sum(matDimensions>cutOffNdim);
nLargeNNZ_Matrices  = sum(nnz>cutOffNNZ);
largerCount = nLargeNDIM_Matrices;
if largerCount<nLargeNNZ_Matrices
    largerCount = nLargeNNZ_Matrices;
end


HB_statResLargeNDIM   = NaN(largerCount, 1);
Time_statResLargeNDIM = NaN(largerCount, 1);

nLargeNNZ_Matrices   = sum(nnz>cutOffNNZ);
HB_statResLargeNNZ   = NaN(largerCount, 1);
Time_statResLargeNNZ = NaN(largerCount, 1);

rawDataLarge_Matrices = NaN(largerCount, 3);

%%%%%%%%%%%%%%%%%%%% work on HB %%%%%%%%%%%%%%%%%%%%%%%%%%
nEvents = 0;
valid = -1;
value = -1;
crntDim = 0;
%%%%%%%%%%%% control based on NDIM %%%%%%%%%%%%%
for i=1:nrows
    crntDim = matDimensions(i,1);
    if crntDim>cutOffNdim
        [valid, value] = statisticalMeasure(SaP_CM_HB(i,1), MC60_HB(i,1), 3);
        if valid==1
            nEvents = nEvents+1;
            HB_statResLargeNDIM(nEvents) = value;
            rawDataLarge_Matrices(nEvents,1) = crntDim;
            rawDataLarge_Matrices(nEvents,2) = SaP_CM_HB(i,1);
            rawDataLarge_Matrices(nEvents,3) = MC60_HB(i,1);
        end
    end
end
corrHB_LargeNDIM_SaP  = corr(rawDataLarge_Matrices(1:nEvents,1), rawDataLarge_Matrices(1:nEvents,2));
corrHB_LargeNDIM_MC60 = corr(rawDataLarge_Matrices(1:nEvents,1), rawDataLarge_Matrices(1:nEvents,3));
median_HB_statResLargeNDIM = median(HB_statResLargeNDIM);

%%%%%%%%%%%% control based on NNZ %%%%%%%%%%%%%%
nEvents = 0;
for i=1:nrows
    crntDim = nnz(i,1);
    if crntDim>cutOffNNZ
        [valid, value] = statisticalMeasure(SaP_CM_HB(i,1), MC60_HB(i,1), 3);
        if valid==1
            nEvents = nEvents+1;
            HB_statResLargeNNZ(nEvents) = value;
            rawDataLarge_Matrices(nEvents,1) = crntDim;
            rawDataLarge_Matrices(nEvents,2) = SaP_CM_HB(i,1);
            rawDataLarge_Matrices(nEvents,3) = MC60_HB(i,1);
        end
    end
end
corrHB_LargeNNZ_SaP  = corr(rawDataLarge_Matrices(1:nEvents,1), rawDataLarge_Matrices(1:nEvents,2));
corrHB_LargeNNZ_MC60 = corr(rawDataLarge_Matrices(1:nEvents,1), rawDataLarge_Matrices(1:nEvents,3));
median_HB_statResLargeNNZ = median(HB_statResLargeNNZ);


%%%%%%%%%%%%%%%%%%%% work on Time %%%%%%%%%%%%%%%%%%%%%%%%%%
nEvents = 0;
valid = -1;
value = -1;
crntDim = 0;
%%%%%%%%%%%% control based on NDIM %%%%%%%%%%%%%
for i=1:nrows
    crntDim = matDimensions(i,1);
    if crntDim>cutOffNdim
        [valid, value] = statisticalMeasure(SaP_CM_Time(i,1), MC60_Time(i,1), 1);
        if valid==1
            nEvents = nEvents+1;
            Time_statResLargeNDIM(nEvents) = value;
            rawDataLarge_Matrices(nEvents,1) = crntDim;
            rawDataLarge_Matrices(nEvents,2) = SaP_CM_Time(i,1);
            rawDataLarge_Matrices(nEvents,3) = MC60_Time(i,1);
        end
    end
end
corrTime_LargeNDIM_SaP  = corr(rawDataLarge_Matrices(1:nEvents,1), rawDataLarge_Matrices(1:nEvents,2));
corrTime_LargeNDIM_MC60 = corr(rawDataLarge_Matrices(1:nEvents,1), rawDataLarge_Matrices(1:nEvents,3));
median_Time_statResLargeNDIM = median(Time_statResLargeNDIM);



%%%%%%%%%%%% control based on NNZ %%%%%%%%%%%%%%
nEvents = 0;
for i=1:nrows
    crntDim = nnz(i,1);
    if crntDim>cutOffNNZ
        [valid, value] = statisticalMeasure(SaP_CM_Time(i,1), MC60_Time(i,1), 1);
        if valid==1
            nEvents = nEvents+1;
            Time_statResLargeNNZ(nEvents) = value;
            rawDataLarge_Matrices(nEvents,1) = crntDim;
            rawDataLarge_Matrices(nEvents,2) = SaP_CM_Time(i,1);
            rawDataLarge_Matrices(nEvents,3) = MC60_Time(i,1);
        end
    end
end
corrTime_LargeNNZ_SaP  = corr(rawDataLarge_Matrices(1:nEvents,1), rawDataLarge_Matrices(1:nEvents,2));
corrTime_LargeNNZ_MC60 = corr(rawDataLarge_Matrices(1:nEvents,1), rawDataLarge_Matrices(1:nEvents,3));
median_Time_statResLargeNNZ = median(Time_statResLargeNNZ);


%%%%%%%%%%%%%%%%%%%%%%%% plots %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%boxplot(statAnalysisResults(:,1), HB_statResLargeNNZ, HB_statResLargeNNZ,'Labels',{' HB-All ', ' HB-L-NDIM ', ' HB-L-NNZ '});
statResHB_LargeMatrices   = [HB_statResLargeNDIM HB_statResLargeNNZ];
statResTime_LargeMatrices = [Time_statResLargeNDIM Time_statResLargeNNZ];
figure(1);
subplot(1,2,1);
boxplot(statResHB_LargeMatrices,'symbol','','Labels',{' N-dim ', ' nnz '});
ylim([-3,6]);
ylabel('Half Bandwidth: percent difference', 'FontSize', 15);
set(gca, 'FontSize', 13);

subplot(1,2,2);
boxplot(statResTime_LargeMatrices,'Labels',{' N-dim ', ' nnz '});
ylabel('Run Time: log2 performance metric', 'FontSize', 15);
set(gca, 'FontSize', 13);
print('../Figs/largeMatResCM_NEW','-dpng','-r300');

figure(2);
subplot(2,1,1);
boxplot(statAnalysisResults(:,1),'orientation', 'horizontal','widths',0.5);
xlabel('Half Bandwidth: Percent Difference');

subplot(2,1,2);
boxplot(statAnalysisResults(:,2),'orientation', 'horizontal','widths',0.5);
xlabel('Run Time: log2 performance metric');
print('../Figs/allMatResCM_NEW','-dpng','-r300');

%%%%%%%%%%%%%%%%%%%%%% correlations %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
corrHB_AllNDIM_MC60   = corr(MC60_HB  , matDimensions); %matDim_HB_CorrelationHRWL
corrTime_AllNDIM_MC60 = corr(MC60_Time, matDimensions); %matDim_Time_CorrelationHRWL
corrHB_AllNNZ_MC60    = corr(MC60_HB  , nnz); %nnz_HB_CorrelationHRWL
corrTime_AllNNZ_MC60  = corr(MC60_Time, nnz); %nnz_Time_CorrelationHRWL

corrHB_AllNDIM_SaP   = corr(SaP_CM_HB  , matDimensions); % matDim_HB_CorrelationSaP
corrTime_AllNDIM_SaP = corr(SaP_CM_Time, matDimensions); %matDim_Time_CorrelationSaP 
corrHB_AllNNZ_SaP    = corr(SaP_CM_HB  , nnz); %nnz_HB_CorrelationSaP
corrTime_AllNNZ_SaP  = corr(SaP_CM_Time, nnz); %nnz_Time_CorrelationSaP



==> Data/statAlsysDB.m <==
clear;
dataMat = csvimport('dbTiming.csv');

%%%%%%%%%%%%% some parameters %%%%%%%%%%%%%%%%%%%%%%%%
cutOffNNZ = 4350000; 
cutOffNdim = 150000;
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

[nrowsFake,ncols] = size(dataMat);
nrows = nrowsFake-1; % there is a header that exaplains what each column is

matDimensions = zeros(nrows,1);
nnz           = zeros(nrows,1);
SaP_DB_Time   = zeros(nrows,1);
HSL_Time      = zeros(nrows,1);

for i=1:nrows
    matDimensions(i,1) = dataMat{i+1,2};
end

for i=1:nrows
    nnz(i,1) = dataMat{i+1,3};
end

for i=1:nrows
    SaP_DB_Time(i,1) = dataMat{i+1,4};
end

for i=1:nrows
    HSL_Time(i,1) = dataMat{i+1,5};
end



%%%%%%%%%%%%%%%%%%%%%% statistical analysis %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
statAnalysisResults = zeros(nrows,1);

nEvents = 0;
valid = -1;
value = -1;
for i=1:nrows
    [valid, value] = statisticalMeasure(SaP_DB_Time(i,1), HSL_Time(i,1), 1);
    if valid==1
        nEvents = nEvents+1;
        statAnalysisResults(nEvents,1) = value;
    end
end

median_AllTests = median(statAnalysisResults);

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%% work on large matrices %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
nLargeNDIM_Matrices = sum(matDimensions>cutOffNdim);
nLargeNNZ_Matrices  = sum(nnz>cutOffNNZ);
largerCount = nLargeNDIM_Matrices;
if largerCount<nLargeNNZ_Matrices
    largerCount = nLargeNNZ_Matrices;
end

Time_statResLargeNDIM = NaN(largerCount, 1);
Time_statResLargeNNZ  = NaN(largerCount, 1);

rawDataLarge_Matrices = zeros(largerCount, 3);

%%%%%%%%%%%%%%%%%%%% work on Time %%%%%%%%%%%%%%%%%%%%%%%%%%
nEvents = 0;
valid = -1;
value = -1;
crntDim = 0;
%%%%%%%%%%%% control based on NDIM %%%%%%%%%%%%%
for i=1:nrows
    crntDim = matDimensions(i,1);
    if crntDim>cutOffNdim
        [valid, value] = statisticalMeasure(SaP_DB_Time(i,1), HSL_Time(i,1), 1);
        if valid==1
            nEvents = nEvents+1;
            Time_statResLargeNDIM(nEvents  ) = value;
            rawDataLarge_Matrices(nEvents,1) = crntDim;
            rawDataLarge_Matrices(nEvents,2) = SaP_DB_Time(i,1);
            rawDataLarge_Matrices(nEvents,3) = HSL_Time(i,1);
        end
    end
end
corrTime_LargeNDIM_SaP  = corr(rawDataLarge_Matrices(1:nEvents,1), rawDataLarge_Matrices(1:nEvents,2));
corrTime_LargeNDIM_HSL  = corr(rawDataLarge_Matrices(1:nEvents,1), rawDataLarge_Matrices(1:nEvents,3));
median_TimeDIM = median(Time_statResLargeNDIM);

%%%%%%%%%%%% control based on NNZ %%%%%%%%%%%%%%
nEvents = 0;
for i=1:nrows
    crntDim = nnz(i,1);
    if crntDim>cutOffNNZ
        [valid, value] = statisticalMeasure(SaP_DB_Time(i,1), HSL_Time(i,1), 1);
        if valid==1
            nEvents = nEvents+1;
            Time_statResLargeNNZ(nEvents   ) = value;
            rawDataLarge_Matrices(nEvents,1) = crntDim;
            rawDataLarge_Matrices(nEvents,2) = SaP_DB_Time(i,1);
            rawDataLarge_Matrices(nEvents,3) = HSL_Time(i,1);
        end
    end
end
corrTime_LargeNNZ_SaP  = corr(rawDataLarge_Matrices(1:nEvents,1), rawDataLarge_Matrices(1:nEvents,2));
corrTime_LargeNNZ_HSL  = corr(rawDataLarge_Matrices(1:nEvents,1), rawDataLarge_Matrices(1:nEvents,3));
median_TimeNNZ = median(Time_statResLargeNNZ);

%%%%%%%%%%%%%%%%%%%%%%%% plots %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
statResTime_LargeMatrices = [Time_statResLargeNDIM Time_statResLargeNNZ];
subplot(1,2,1);
boxplot(statAnalysisResults,'Labels',{' All Tests'});
ylabel('Run Time: log2 performance metric', 'FontSize', 15);
set(gca, 'FontSize', 13);

subplot(1,2,2);
boxplot(statResTime_LargeMatrices,'Labels',{' N-dim ', ' NNZ '});
ylabel('Run Time: log2 performance metric', 'FontSize', 15);
set(gca, 'FontSize', 13);
print('../Figs/largeMatResDB','-dpng','-r300');


%%%%%%%%%%%%%%%%%%%%%% correlations %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
matDim_Time_CorrelationHSL = corr(HSL_Time, matDimensions);
nnz_Time_CorrelationHSL    = corr(HSL_Time, nnz);

matDim_Time_CorrelationSaP = corr(SaP_DB_Time, matDimensions);
nnz_Time_CorrelationSaP    = corr(SaP_DB_Time, nnz);



==> Data/statisticalMeasure.m <==
function [ significant, value ] = statisticalMeasure(a,b,metricType)
%Computes efficiency metric
% metricType==1 uses a log metric to compare the input a and b
% For any other metricType, a relative difference is plotted

significant = 0;
value = -1;

switch metricType
    case 1 % this is good for time, log2 base
        if (0<a) && (a<=b)
            significant = 1;
            value = log2(b/a);
        elseif (0<b) && (b<a)
            significant = 1;
            value = -log2(a/b);
        end
    case 2 % this is relative error
        if a~=0 
            significant = 1;
            value = (100.*(a-b))/a;
        end
    case 3 % this is another type of relative error yet
        if a~=0 
            significant = 1;
            value = (100.*(b-a))/a;
        end
end



